$e^+e^- \to ZH$ at NLO EW matched to a QED parton shower

To prepare for the next generation particle collider, likely to be a high-energy precision-frontier electron-positron machine, theoretical predictions must improve in tandem. One aspect in which it is necessary to build on the progress made at LEP and at low-energy $e^+e^-$ colliders is in the modelling of initial-state QED radiation from leptons. In this paper we combine the MC@NLO parton shower matching method with QED resummation methods such as the electron structure function to obtain an automated, process-independent NLO-matched QED parton shower. The case of an electron-positron collider provides a particular challenge to the method due to the integrable singularity present in the lepton structure function, at variance with QCD PDFs. We develop new methods to allow a standard dipole parton shower to operate in the presence of this singularity. We validate the method by examining its dependence on infrared parameters and by verifying both the NLO-correctness, and the resummation properties, of the MC@NLO prediction. Finally, we present results for the case of Higgs production in association with an on-shell $Z$ boson at two proposed FCC-ee energies, the first such predictions at EW NLO+PS accuracy.

==> analysis/MCATNLO_JETRATES-ZH.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Rivet/Projections/MissingMomentum.hh"
#include "Rivet/Projections/PromptFinalState.hh"
#include "Rivet/Projections/NeutralFinalState.hh"

namespace Rivet {

////////////////////////////// begin initial-initial analysis //////////////////////////////

class MCATNLO_JETRATES_ZH : public Analysis {
  public:

    /// Constructor
    // RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_ZH);
    MCATNLO_JETRATES_ZH(string name="MCATNLO_JETRATES_ZH") : Analysis(name)
    {
      eps = -6; // default
    }


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      // The final-state particles declared above are clustered using FastJet with
      // the anti-kT algorithm and a jet-radius parameter 0.4
      // muons and neutralZH are excluded from the clustering
      // FastJets jetfs(fs, FastJets::ANTIKT, 0.4, JetAlg::Muons::NONE, JetAlg::Invisibles::NONE);
      // declare(jetfs, "jets");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      NeutralFinalState neutral(Cuts::abspid != PID::PHOTON);
      declare(neutral,"neutralZH");

      // for s-channel W process
      // FinalState muons(Cuts::abspid == 13);
      // declare(muons,"muons");

      // Book histograms
      // specify custom binning
      book(_h_01, "0_1_jetrate", logspace(100, 1.e-4, 1.e5));
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_photonkT, "photon_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_photon2kT, "2nd_photon_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_ZHkT, "ZH_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_ZkT, "Z_kT", logspace(30, 1.e0, 1.e3));
      book(_h_HkT, "H_kT", logspace(30, 1.e0, 1.e3));
      book(_h_m_inv, "ZH_m_inv", 100, 200., 370.);
      book(_h_totalXS, "totalXS", 7,-12,-5);
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      _h_totalXS->fill(eps);

      Particles photons = apply<FinalState>(event,"photons").particlesByPt();
      Particles photons_ptcut = apply<FinalState>(event,"photons").particlesByPt(0.5);

      Particles neutralZH = apply<NeutralFinalState>(event,"neutralZH").particles();

      if (neutralZH.size() == 2) {
        FourMomentum mom_dinu = neutralZH[0].mom() + neutralZH[1].mom();
        double kT = mom_dinu.pT();
        if (kT > 0) _h_ZHkT->fill(kT); // if no photon emission, kT_nunu=0
        else _h_ZHkT->fill(1.e-4);
        double mll = mom_dinu.mass();
        if (mll > 0) _h_m_inv->fill(mll);
        else std::cout<<"Invariant mass not positive\n";
      }
      else {
        std::cout<<"Didn't get two non-photon neutral particles, is this a ZH event?\n";
      }
      for (size_t i=0; i<neutralZH.size(); ++i) {
        if (neutralZH[i].pid() == 23) {
          _h_ZkT->fill(neutralZH[i].pT());
        }
        else if (neutralZH[i].pid() == 25) {
          _h_HkT->fill(neutralZH[i].pT());
        }
      }

      Particles qed = apply<FinalState>(event,"qed").particles();

      std::vector<fastjet::PseudoJet> input;
      // fill input
      for (const Particle & p : qed) {
        input.push_back(p.pseudojet());
        input.back().set_user_index(p.pid());
      }
      fastjet::ClusterSequence cs(input, _jdef);
      Jets jets;
      for (const PseudoJet& jetcand : sorted_by_pt(cs.inclusive_jets())) {
        jets.push_back(jetcand);
      }

      // initial-initial emission
      if (cs.exclusive_dmerge(0) > 0) {
        _h_01->fill(cs.exclusive_dmerge(0));
      }
      
      if (photons.size() > 1) _h_photon2kT->fill(photons[1].momentum().pT()/GeV);
      else _h_photon2kT->fill(1.e-4);
      if (photons.size() > 0) _h_photonkT->fill(photons[0].momentum().pT()/GeV);
      else _h_photonkT->fill(1.e-4);

      _h_multiplicity->fill(photons_ptcut.size());
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_01, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_photon2kT, crossSection()/sumOfWeights());
      scale(_h_ZHkT, crossSection()/sumOfWeights());
      scale(_h_ZkT, crossSection()/sumOfWeights());
      scale(_h_HkT, crossSection()/sumOfWeights());
      scale(_h_m_inv, crossSection()/sumOfWeights());
      scale(_h_totalXS, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    int eps;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_01;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_photon2kT;
    Histo1DPtr _h_ZHkT;
    Histo1DPtr _h_ZkT;
    Histo1DPtr _h_HkT;
    Histo1DPtr _h_m_inv;
    Histo1DPtr _h_totalXS;

    // Histo1DPtr _h_test_eventweights;
    ///@}


  };

  struct MCATNLO_JETRATES_ZH_12 : public MCATNLO_JETRATES_ZH {
    MCATNLO_JETRATES_ZH_12() : MCATNLO_JETRATES_ZH("MCATNLO_JETRATES_ZH_12") {
      eps = -12;
    }
  };

  struct MCATNLO_JETRATES_ZH_11 : public MCATNLO_JETRATES_ZH {
    MCATNLO_JETRATES_ZH_11() : MCATNLO_JETRATES_ZH("MCATNLO_JETRATES_ZH_11") {
      eps = -11;
    }
  };

  struct MCATNLO_JETRATES_ZH_10 : public MCATNLO_JETRATES_ZH {
    MCATNLO_JETRATES_ZH_10() : MCATNLO_JETRATES_ZH("MCATNLO_JETRATES_ZH_10") {
      eps = -10;
    }
  };

  struct MCATNLO_JETRATES_ZH_9 : public MCATNLO_JETRATES_ZH {
    MCATNLO_JETRATES_ZH_9() : MCATNLO_JETRATES_ZH("MCATNLO_JETRATES_ZH_9") {
      eps = -9;
    }
  };

  struct MCATNLO_JETRATES_ZH_8 : public MCATNLO_JETRATES_ZH {
    MCATNLO_JETRATES_ZH_8() : MCATNLO_JETRATES_ZH("MCATNLO_JETRATES_ZH_8") {
      eps = -8;
    }
  };

  struct MCATNLO_JETRATES_ZH_7 : public MCATNLO_JETRATES_ZH {
    MCATNLO_JETRATES_ZH_7() : MCATNLO_JETRATES_ZH("MCATNLO_JETRATES_ZH_7") {
      eps = -7;
    }
  };

  struct MCATNLO_JETRATES_ZH_6 : public MCATNLO_JETRATES_ZH {
    MCATNLO_JETRATES_ZH_6() : MCATNLO_JETRATES_ZH("MCATNLO_JETRATES_ZH_6") {
      eps = -6;
    }
  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH_12);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH_11);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH_10);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH_9);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH_8);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH_7);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_ZH_6);

////////////////////////////////////////////////////////////////////////////////////////////////
}

==> analysis/MCATNLO_JETRATES.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Rivet/Projections/MissingMomentum.hh"
#include "Rivet/Projections/PromptFinalState.hh"

namespace Rivet {


  /// @brief Add a short analysis description here
  class MCATNLO_JETRATES_FF : public Analysis {
  public:

    /// Constructor
    RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_FF);


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      m_qcd = 0;

      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState qcd(Cuts::abspid == 1 || Cuts::abspid == PID::GLUON);
      declare(qcd, "qcd");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      IdentifiedFinalState electrons(fs);
      electrons.acceptIdPair(PID::ELECTRON);
      declare(electrons, "ELECTRONS");

      // Book histograms
      // specify custom binning
      book(_h_23, "2_3_jetrate", logspace(100, 1.e-4, 1.e3));
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_multiplicity_1GeV, "photon_multiplicity_1GeV", 5, -0.5, 4.5);
      book(_h_first_jet_kT, "first_jet_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_second_jet_kT, "second_jet_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_third_jet_kT, "third_jet_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_photonkT, "hardest_photon_kT",logspace(60, 1.e-3, 1.e3));
      book(_h_photon_jets_kT, "photon_jets_kT",logspace(60, 1.e-3, 1.e3));
      book(_h_electronkT,"electron_kT",50,50.,280.); // for 500 GeV
      book(_h_electronkT_Zmass,"electron_kT_Zmass",30,20.,50.); // for 91.2 GeV
      book(_h_dielectron_m_inv,"dielectron_m_inv",100,10.,550.);
      book(_h_dielectron_m_inv_Zmass,"dielectron_m_inv_Zmass",30,10.,100.);
      // enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      // enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt();
      Particles photons_ptcut = apply<FinalState>(event,"photons").particlesByPt(1e-3);
      Particles photons_pthighcut = apply<FinalState>(event,"photons").particlesByPt(1.);

      Particles all = apply<FinalState>(event,"FS").particlesByPt(1e-3);

      Particles qed = apply<FinalState>(event,"qed").particles();
      Particles qcd = apply<FinalState>(event,"qcd").particles();

      std::vector<fastjet::PseudoJet> input;
      // fill input
      if (m_qcd) {
        for (const Particle & p : qcd) {
          input.push_back(p.pseudojet());
          input.back().set_user_index(p.pid());
        }
      }
      else {
        for (const Particle & p : qed) {
          input.push_back(p.pseudojet());
          input.back().set_user_index(p.pid());
        }
      }
      
      fastjet::ClusterSequence cs(input, _jdef);
      // Jets jets;

      // define Jets objects
      Jets jets, photon_jets;
      // define clustering inputs
      // vector<PseudoJet> partons;
      double cut_E_thresh = 0.8;
      // for (const Particle & p : qed) partons.push_back(p);
      // for (const Particle & p : cand_photon) partons.push_back(p);
      // cluster
      std::vector<PseudoJet> pseudo_jets = sorted_by_pt(cs.inclusive_jets());
      // apply jet cuts and sort into jets and photons
      bool filled_electron = false;
      for (const PseudoJet & pseudo_jet : pseudo_jets) {
        bool has_photon = false;
        std::vector<Particle> constituent_photon;
        std::vector<PseudoJet> constituents =  pseudo_jet.constituents();
        for (const PseudoJet & constituent : constituents) {
          if (constituent.user_index() == PID::ELECTRON && !filled_electron) {
            filled_electron = true;
            _h_electronkT->fill(pseudo_jet.perp()); // highest-energy jet containing electron
            _h_electronkT_Zmass->fill(pseudo_jet.perp()); // highest-energy jet containing electron
          }
          for (const Particle & photon : photons) {
            if (photon.E() == constituent.E() && photon.px() == constituent.px() 
                && photon.py() == constituent.py() && photon.pz() == constituent.pz() ) {
              has_photon = true;
              constituent_photon.push_back(photon);
            }
          }
        }
        if (has_photon) {
            double E_photon = 0.;
            for (const Particle & photon : constituent_photon) {
              E_photon += photon.E();
            }
            if (E_photon/pseudo_jet.E() > cut_E_thresh) {
              photon_jets.push_back(pseudo_jet);
              // continue;
            }
        }
        jets.push_back(pseudo_jet);
      }
      // if (photon_jets.size() > 0) {
      //   _h_third_jet_kT->fill(log10(fastjet::sorted_by_pt(photon_jets)[0].perp()));
      // }
      for (Jet &photonj : photon_jets) {
        _h_photon_jets_kT->fill(photonj.pT());
      }

      // for (const PseudoJet& jetcand : fastjet::sorted_by_pt(cs.inclusive_jets())) {
      //   jets.push_back(jetcand);
      //   for (PseudoJet con : (jetcand.constituents())) {
      //     if (con.user_index() == PID::ELECTRON) {
      //       _h_electronkT->fill(jets.back().pT()); // highest-energy jet containing electron
      //       break;
      //     }
      //   }
      // }

      if (cs.exclusive_dmerge(2) > 0) {
        _h_23->fill(cs.exclusive_dmerge(2));
      }
      if (jets.size() > 0)
        _h_first_jet_kT->fill(jets[0].pT()/GeV);
      if (jets.size() > 1)
        _h_second_jet_kT->fill(jets[1].pT()/GeV);
      if (jets.size() > 2)
        _h_third_jet_kT->fill(jets[2].pT()/GeV);
      
      if (photons.size() > 0) _h_photonkT->fill(photons[0].momentum().pT()/GeV);
      else _h_photonkT->fill(1.e-4);

      _h_multiplicity->fill(photons_ptcut.size());
      _h_multiplicity_1GeV->fill(photons_pthighcut.size());

      // inv mass plot
      IdentifiedFinalState idelectrons = apply<IdentifiedFinalState>(event, "ELECTRONS");
      Particles all_muons = idelectrons.particles(Rivet::cmpMomByE,Cuts::open());
      for (size_t i=1; i<all_muons.size(); ++i) {
        if (all_muons[i].pid() == -all_muons[0].pid()) {
          FourMomentum dielectron = all_muons[0].momentum() + all_muons[i].momentum();
          if (dielectron.mass() <= 0) {
            std::cout << "Invariant mass = " << dielectron.mass() << std::endl;
            std::cout << "p1 = " << all_muons[0].momentum() << ", p2 = " << all_muons[i].momentum() << std::endl;
          }
          else {
            _h_dielectron_m_inv->fill(dielectron.mass()/GeV);
            _h_dielectron_m_inv_Zmass->fill(dielectron.mass()/GeV);
          }
          break;
        }
      }
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_23, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_multiplicity_1GeV, crossSection()/sumOfWeights());
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_first_jet_kT, crossSection()/sumOfWeights());
      scale(_h_second_jet_kT, crossSection()/sumOfWeights());
      scale(_h_third_jet_kT, crossSection()/sumOfWeights());
      scale(_h_photon_jets_kT, crossSection()/sumOfWeights());
      scale(_h_electronkT, crossSection()/sumOfWeights());
      scale(_h_electronkT_Zmass, crossSection()/sumOfWeights());
      scale(_h_dielectron_m_inv, crossSection()/sumOfWeights());
      scale(_h_dielectron_m_inv_Zmass, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_23;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_multiplicity_1GeV;
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_first_jet_kT;
    Histo1DPtr _h_second_jet_kT;
    Histo1DPtr _h_third_jet_kT;
    Histo1DPtr _h_photon_jets_kT;
    Histo1DPtr _h_electronkT;
    Histo1DPtr _h_electronkT_Zmass;
    Histo1DPtr _h_dielectron_m_inv;
    Histo1DPtr _h_dielectron_m_inv_Zmass;
    ///@}

    bool m_qcd;

  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FF);


  ///////////////////////////////////////////////////////////////
  // begin ee -> mumu analysis

  class MCATNLO_JETRATES_eemumu : public Analysis {
    public:
  
      /// Constructor
      RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_eemumu);
  
  
      /// @name Analysis methods
      ///@{
  
      /// Book histograms and initialise projections before the run
      void init() {
        m_qcd = 0;
  
        _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);
  
        // Initialise and register projections
  
        // The basic final-state projection:
        // all final-state particles within
        // the given eta acceptance
        const FinalState fs(Cuts::open());
        declare(fs,"FS");
  
        FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
        declare(qed, "qed");
  
        FinalState qcd(Cuts::abspid == 1 || Cuts::abspid == PID::GLUON);
        declare(qcd, "qcd");
  
        FinalState photons(Cuts::abspid == PID::PHOTON);
        declare(photons,"photons");
  
        IdentifiedFinalState electrons(fs);
        electrons.acceptIdPair(PID::ELECTRON);
        declare(electrons, "ELECTRONS");

        IdentifiedFinalState muons(fs);
        muons.acceptIdPair(PID::MUON);
        declare(muons, "MUONS");
  
        // Book histograms
        // specify custom binning
        book(_h_23, "2_3_jetrate", logspace(100, 1.e-4, 1.e3));
        book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
        book(_h_multiplicity_1GeV, "photon_multiplicity_1GeV", 5, -0.5, 4.5);
        book(_h_first_jet_kT, "first_jet_kT", logspace(60, 1.e-3, 1.e3));
        book(_h_second_jet_kT, "second_jet_kT", logspace(60, 1.e-3, 1.e3));
        book(_h_third_jet_kT, "third_jet_kT", logspace(60, 1.e-3, 1.e3));
        book(_h_photonkT, "hardest_photon_kT",logspace(60, 1.e-3, 1.e3));
        book(_h_photon_jets_kT, "photon_jets_kT",logspace(60, 1.e-3, 1.e3));
        book(_h_electronkT,"muon_kT",50,50.,280.); // for 500 GeV
        book(_h_electronkT_Zmass,"muon_kT_Zmass",30,20.,50.); // for 91.2 GeV
        book(_h_dielectron_m_inv,"dimuon_m_inv",100,10.,550.);
        book(_h_dielectron_m_inv_Zmass,"dimuon_m_inv_Zmass",30,10.,100.);
        // enumber = 0;
      }
  
  
      /// Perform the per-event analysis
      void analyze(const Event& event) {
        // enumber++;
  
        Particles photons = apply<FinalState>(event,"photons").particlesByPt();
        Particles photons_ptcut = apply<FinalState>(event,"photons").particlesByPt(1e-3);
        Particles photons_pthighcut = apply<FinalState>(event,"photons").particlesByPt(1.);
  
        Particles all = apply<FinalState>(event,"FS").particlesByPt(1e-3);
  
        Particles qed = apply<FinalState>(event,"qed").particles();
        Particles qcd = apply<FinalState>(event,"qcd").particles();
  
        std::vector<fastjet::PseudoJet> input;
        // fill input
        if (m_qcd) {
          for (const Particle & p : qcd) {
            input.push_back(p.pseudojet());
            input.back().set_user_index(p.pid());
          }
        }
        else {
          for (const Particle & p : qed) {
            input.push_back(p.pseudojet());
            input.back().set_user_index(p.pid());
          }
        }
        
        fastjet::ClusterSequence cs(input, _jdef);
        // Jets jets;
  
        // define Jets objects
        Jets jets, photon_jets;
        // define clustering inputs
        // vector<PseudoJet> partons;
        double cut_E_thresh = 0.8;
        // for (const Particle & p : qed) partons.push_back(p);
        // for (const Particle & p : cand_photon) partons.push_back(p);
        // cluster
        std::vector<PseudoJet> pseudo_jets = sorted_by_pt(cs.inclusive_jets());
        // apply jet cuts and sort into jets and photons
        bool filled_muon = false;
        for (const PseudoJet & pseudo_jet : pseudo_jets) {
          bool has_photon = false;
          std::vector<Particle> constituent_photon;
          std::vector<PseudoJet> constituents =  pseudo_jet.constituents();
          for (const PseudoJet & constituent : constituents) {
            if (constituent.user_index() == PID::MUON && !filled_muon) {
              filled_muon = true;
              _h_electronkT->fill(pseudo_jet.perp()); // highest-energy jet containing electron
              _h_electronkT_Zmass->fill(pseudo_jet.perp()); // highest-energy jet containing electron
            }
            for (const Particle & photon : photons) {
              if (photon.E() == constituent.E() && photon.px() == constituent.px() 
                  && photon.py() == constituent.py() && photon.pz() == constituent.pz() ) {
                has_photon = true;
                constituent_photon.push_back(photon);
              }
            }
          }
          if (has_photon) {
              double E_photon = 0.;
              for (const Particle & photon : constituent_photon) {
                E_photon += photon.E();
              }
              if (E_photon/pseudo_jet.E() > cut_E_thresh) {
                photon_jets.push_back(pseudo_jet);
                // continue;
              }
          }
          jets.push_back(pseudo_jet);
        }
        // if (photon_jets.size() > 0) {
        //   _h_third_jet_kT->fill(log10(fastjet::sorted_by_pt(photon_jets)[0].perp()));
        // }
        for (Jet &photonj : photon_jets) {
          _h_photon_jets_kT->fill(photonj.pT());
        }
  
        // for (const PseudoJet& jetcand : fastjet::sorted_by_pt(cs.inclusive_jets())) {
        //   jets.push_back(jetcand);
        //   for (PseudoJet con : (jetcand.constituents())) {
        //     if (con.user_index() == PID::ELECTRON) {
        //       _h_electronkT->fill(jets.back().pT()); // highest-energy jet containing electron
        //       break;
        //     }
        //   }
        // }
  
        if (cs.exclusive_dmerge(2) > 0) {
          _h_23->fill(cs.exclusive_dmerge(2));
        }
        if (jets.size() > 0)
          _h_first_jet_kT->fill(jets[0].pT()/GeV);
        if (jets.size() > 1)
          _h_second_jet_kT->fill(jets[1].pT()/GeV);
        if (jets.size() > 2)
          _h_third_jet_kT->fill(jets[2].pT()/GeV);
        
        if (photons.size() > 0) _h_photonkT->fill(photons[0].momentum().pT()/GeV);
        else _h_photonkT->fill(1.e-4);
  
        _h_multiplicity->fill(photons_ptcut.size());
        _h_multiplicity_1GeV->fill(photons_pthighcut.size());
  
        // inv mass plot
        IdentifiedFinalState idmuons = apply<IdentifiedFinalState>(event, "MUONS");
        Particles all_muons = idmuons.particles(Rivet::cmpMomByE,Cuts::open());
        for (size_t i=1; i<all_muons.size(); ++i) {
          if (all_muons[i].pid() == -all_muons[0].pid()) {
            FourMomentum dielectron = all_muons[0].momentum() + all_muons[i].momentum();
            if (dielectron.mass() <= 0) {
              std::cout << "Invariant mass = " << dielectron.mass() << std::endl;
              std::cout << "p1 = " << all_muons[0].momentum() << ", p2 = " << all_muons[i].momentum() << std::endl;
            }
            else {
              _h_dielectron_m_inv->fill(dielectron.mass()/GeV);
              _h_dielectron_m_inv_Zmass->fill(dielectron.mass()/GeV);
            }
            break;
          }
        }
      }
  
  
      /// Normalise histograms etc., after the run
      void finalize() {
        scale(_h_23, crossSection()/sumOfWeights());
        scale(_h_multiplicity, crossSection()/sumOfWeights());
        scale(_h_multiplicity_1GeV, crossSection()/sumOfWeights());
        scale(_h_photonkT, crossSection()/sumOfWeights());
        scale(_h_first_jet_kT, crossSection()/sumOfWeights());
        scale(_h_second_jet_kT, crossSection()/sumOfWeights());
        scale(_h_third_jet_kT, crossSection()/sumOfWeights());
        scale(_h_photon_jets_kT, crossSection()/sumOfWeights());
        scale(_h_electronkT, crossSection()/sumOfWeights());
        scale(_h_electronkT_Zmass, crossSection()/sumOfWeights());
        scale(_h_dielectron_m_inv, crossSection()/sumOfWeights());
        scale(_h_dielectron_m_inv_Zmass, crossSection()/sumOfWeights());
      }
  
      ///@}
      double dij(Particle p1, Particle p2) {
        double R = 0.4;
        double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
        return min(p1.pT2(),p2.pT2()) * delta2;
      }
  
      int enumber;
      fastjet::JetDefinition _jdef;
      /// @name Histograms
      ///@{
      Histo1DPtr _h_23;
      Histo1DPtr _h_multiplicity;
      Histo1DPtr _h_multiplicity_1GeV;
      Histo1DPtr _h_photonkT;
      Histo1DPtr _h_first_jet_kT;
      Histo1DPtr _h_second_jet_kT;
      Histo1DPtr _h_third_jet_kT;
      Histo1DPtr _h_photon_jets_kT;
      Histo1DPtr _h_electronkT;
      Histo1DPtr _h_electronkT_Zmass;
      Histo1DPtr _h_dielectron_m_inv;
      Histo1DPtr _h_dielectron_m_inv_Zmass;
      ///@}
  
      bool m_qcd;
  
    };
  
  
    DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_eemumu);





////////////////////////////// begin initial-initial analysis //////////////////////////////

class MCATNLO_JETRATES_II : public Analysis {
  public:

    /// Constructor
    // RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_II);
    MCATNLO_JETRATES_II(string name="MCATNLO_JETRATES_II") : Analysis(name)
    {
      eps = -6; // default
    }


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      // The final-state particles declared above are clustered using FastJet with
      // the anti-kT algorithm and a jet-radius parameter 0.4
      // muons and neutrinos are excluded from the clustering
      // FastJets jetfs(fs, FastJets::ANTIKT, 0.4, JetAlg::Muons::NONE, JetAlg::Invisibles::NONE);
      // declare(jetfs, "jets");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      FinalState neutrinos(Cuts::abspid == 14);
      declare(neutrinos,"neutrinos");

      // for s-channel W process
      // FinalState muons(Cuts::abspid == 13);
      // declare(muons,"muons");

      // Book histograms
      // specify custom binning
      book(_h_01, "0_1_jetrate", logspace(100, 1.e-4, 1.e5));
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_photonkT, "photon_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_photon2kT, "2nd_photon_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_dinukT, "dinu_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_nukT, "nu_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_mll, "dinu_mass", 30, 10., 100.);
      book(_h_totalXS, "totalXS", 7,-12,-5);
      // book(_h_test_eventweights, "weights", 10000,0,10000);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      _h_totalXS->fill(eps);
      
      // _h_test_eventweights->fill(enumber);
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt();
      Particles photons_ptcut = apply<FinalState>(event,"photons").particlesByPt(0.5);

      Particles neutrinos = apply<FinalState>(event,"neutrinos").particles();

      if (neutrinos.size() == 2) {
        FourMomentum mom_dinu = neutrinos[0].mom() + neutrinos[1].mom();
        double kT = mom_dinu.pT();
        if (kT > 0) _h_dinukT->fill(kT); // if no photon emission, kT_nunu=0
        else _h_dinukT->fill(1.e-4);
        double mll = mom_dinu.mass();
        if (mll > 0) _h_mll->fill(mll);
        else std::cout<<"Invariant mass not positive\n";
      }
      for (size_t i=0; i<neutrinos.size(); ++i) {
        if (neutrinos[i].pid() == 14) {
          _h_nukT->fill(neutrinos[i].pT());
          break;
        }
      }

      Particles qed = apply<FinalState>(event,"qed").particles();

      std::vector<fastjet::PseudoJet> input;
      // fill input
      for (const Particle & p : qed) {
        input.push_back(p.pseudojet());
        input.back().set_user_index(p.pid());
      }
      fastjet::ClusterSequence cs(input, _jdef);
      Jets jets;
      for (const PseudoJet& jetcand : sorted_by_pt(cs.inclusive_jets())) {
        jets.push_back(jetcand);
      }

      // initial-initial emission
      if (cs.exclusive_dmerge(0) > 0) {
        _h_01->fill(cs.exclusive_dmerge(0));
      }
      
      if (photons.size() > 1) _h_photon2kT->fill(photons[1].momentum().pT()/GeV);
      else _h_photon2kT->fill(1.e-4);
      if (photons.size() > 0) _h_photonkT->fill(photons[0].momentum().pT()/GeV);
      else _h_photonkT->fill(1.e-4);

      _h_multiplicity->fill(photons_ptcut.size());
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_01, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_photon2kT, crossSection()/sumOfWeights());
      scale(_h_dinukT, crossSection()/sumOfWeights());
      scale(_h_nukT, crossSection()/sumOfWeights());
      scale(_h_mll, crossSection()/sumOfWeights());
      scale(_h_totalXS, crossSection()/sumOfWeights());
      // scale(_h_01, 1/sumOfWeights());
      // scale(_h_multiplicity, 1/sumOfWeights());
      // scale(_h_photonkT, 1/sumOfWeights());
      // scale(_h_photon2kT, 1/sumOfWeights());
      // scale(_h_dinukT, 1/sumOfWeights());
      // scale(_h_nukT, 1/sumOfWeights());
      // scale(_h_mll, 1/sumOfWeights());
      // TODO: rebuild once rivet-merge done on 91 GeV
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    int eps;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_01;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_photon2kT;
    Histo1DPtr _h_dinukT;
    Histo1DPtr _h_nukT;
    Histo1DPtr _h_mll;
    Histo1DPtr _h_totalXS;

    // Histo1DPtr _h_test_eventweights;
    ///@}


  };

  struct MCATNLO_JETRATES_II_12 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_12() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_12") {
      eps = -12;
    }
  };

  struct MCATNLO_JETRATES_II_11 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_11() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_11") {
      eps = -11;
    }
  };

  struct MCATNLO_JETRATES_II_10 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_10() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_10") {
      eps = -10;
    }
  };

  struct MCATNLO_JETRATES_II_9 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_9() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_9") {
      eps = -9;
    }
  };

  struct MCATNLO_JETRATES_II_8 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_8() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_8") {
      eps = -8;
    }
  };

  struct MCATNLO_JETRATES_II_7 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_7() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_7") {
      eps = -7;
    }
  };

  struct MCATNLO_JETRATES_II_6 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_6() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_6") {
      eps = -6;
    }
  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_12);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_11);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_10);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_9);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_8);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_7);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_6);

////////////////////////////////////////////////////////////////////////////////////////////////

// begin initial-final analysis 

class MCATNLO_JETRATES_FI : public Analysis {
  public:

    /// Constructor
    // RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_FI);
    MCATNLO_JETRATES_FI(string name="MCATNLO_JETRATES_FI") : Analysis(name)
    {
      eps = -7; // default
    }


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      // The final-state particles declared above are clustered using FastJet with
      // the anti-kT algorithm and a jet-radius parameter 0.4
      // muons and neutrinos are excluded from the clustering
      // FastJets jetfs(fs, FastJets::ANTIKT, 0.4, JetAlg::Muons::NONE, JetAlg::Invisibles::NONE);
      // declare(jetfs, "jets");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      FinalState neutrinos(Cuts::abspid == 14);
      declare(neutrinos,"neutrinos");

      // for s-channel W process
      FinalState muons(Cuts::abspid == 13);
      declare(muons,"muons");

      // Book histograms
      // specify custom binning
      book(_h_photonkT, "photon_kT", logspace(60, 1.e-3, 1.e3));
      book(_h_totalXS, "totalXS", 7,-12,-5);
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_mmunu, "munu_dilepton_mass", 30, 10., 100.);
      book(_h_mmunu_zoomed, "munu_dilepton_mass_zoomed", logspace(20, 1e-9, 1.e-3));
      // book(_h_test_eventweights, "weights", 10000,0,10000);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      _h_totalXS->fill(eps);
      
      // _h_test_eventweights->fill(enumber);
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt(1e-3);
      Particles photons_all = apply<FinalState>(event,"photons").particlesByPt();

      Particles neutrinos = apply<FinalState>(event,"neutrinos").particles();

      // for s-channel W process 
      Particles muons = apply<FinalState>(event,"muons").particles();
      if (muons.size()==1 && neutrinos.size()==1) {
        FourMomentum dilepton = muons[0].mom()+neutrinos[0].mom();
        double mll = dilepton.mass();
        if (mll > 0) {
          _h_mmunu->fill(mll);
          if (1.-pow(mll/500,2) <= 0) {
            // std::cout<<"1-mll^2/500^2 = "<<1.-pow(mll/500,2)<<"\n";
            _h_mmunu_zoomed->fill(-1.);
          }
          else {
            _h_mmunu_zoomed->fill(1.-pow(mll/500,2));
          }
        }
      }

      if (photons_all.size() > 0) _h_photonkT->fill(photons_all[0].pT()/GeV);
      else _h_photonkT->fill(1.e-4);

      _h_multiplicity->fill(photons.size());

      // for (size_t i=0; i<photons.size(); ++i) _h_photonkT->fill(log10(photons[i].pT()/GeV));
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_totalXS, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_mmunu, crossSection()/sumOfWeights());
      scale(_h_mmunu_zoomed, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    int eps;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_totalXS;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_mmunu;
    Histo1DPtr _h_mmunu_zoomed;
    // Histo1DPtr _h_test_eventweights;
    ///@}


  };

  struct MCATNLO_JETRATES_FI_12 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_12() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_12") {
      eps = -12;
    }
  };

  struct MCATNLO_JETRATES_FI_11 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_11() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_11") {
      eps = -11;
    }
  };

  struct MCATNLO_JETRATES_FI_10 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_10() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_10") {
      eps = -10;
    }
  };

  struct MCATNLO_JETRATES_FI_9 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_9() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_9") {
      eps = -9;
    }
  };

  struct MCATNLO_JETRATES_FI_8 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_8() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_8") {
      eps = -8;
    }
  };

  struct MCATNLO_JETRATES_FI_7 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_7() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_7") {
      eps = -7;
    }
  };

  struct MCATNLO_JETRATES_FI_6 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_6() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_6") {
      eps = -6;
    }
  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_12);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_11);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_10);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_9);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_8);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_7);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_6);

}

==> analysis/MCATNLO_JETRATES_500.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Rivet/Projections/MissingMomentum.hh"
#include "Rivet/Projections/PromptFinalState.hh"

namespace Rivet {


  /// @brief Add a short analysis description here
  class MCATNLO_JETRATES_FF_500 : public Analysis {
  public:

    /// Constructor
    RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_FF_500);


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      m_qcd = 0;

      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState qcd(Cuts::abspid == 1 || Cuts::abspid == PID::GLUON);
      declare(qcd, "qcd");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      IdentifiedFinalState electrons(fs);
      electrons.acceptIdPair(PID::ELECTRON);
      declare(electrons, "ELECTRONS");

      // Book histograms
      // specify custom binning
      book(_h_23, "2_3_jetrate", 100, -4., 6.);
      // book(_h_01, "0_1_jetrate", 100, -4., 5.);
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_multiplicity_1GeV, "photon_multiplicity_1GeV", 5, -0.5, 4.5);
      book(_h_first_jet_kT, "first_jet_kT", 100, -3., 3.);
      book(_h_second_jet_kT, "second_jet_kT", 100, -3., 3.);
      book(_h_third_jet_kT, "third_jet_kT", 100, -3., 3.);
      book(_h_photonkT, "hardest_photon_kT",100,-3.,3.);
      book(_h_photon_jets_kT, "photon_jets_kT",100,-3.,3.);
      book(_h_electronkT,"electron_kT",50,50.,280.); // for 500 GeV
      book(_h_electronkT_Zmass,"electron_kT_Zmass",30,20.,50.); // for 91.2 GeV
      book(_h_dielectron_m_inv,"log_dielectron_m_inv",100,1.,3.);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt();
      Particles photons_ptcut = apply<FinalState>(event,"photons").particlesByPt(1e-3);
      Particles photons_pthighcut = apply<FinalState>(event,"photons").particlesByPt(1.);

      Particles all = apply<FinalState>(event,"FS").particlesByPt(1e-3);

      Particles qed = apply<FinalState>(event,"qed").particles();
      Particles qcd = apply<FinalState>(event,"qcd").particles();

      std::vector<fastjet::PseudoJet> input;
      // fill input
      if (m_qcd) {
        for (const Particle & p : qcd) {
          input.push_back(p.pseudojet());
          input.back().set_user_index(p.pid());
        }
      }
      else {
        for (const Particle & p : qed) {
          input.push_back(p.pseudojet());
          input.back().set_user_index(p.pid());
        }
      }
      
      fastjet::ClusterSequence cs(input, _jdef);
      // Jets jets;

      // define Jets objects
      Jets jets, photon_jets;
      // define clustering inputs
      // vector<PseudoJet> partons;
      double cut_E_thresh = 0.8;
      // for (const Particle & p : qed) partons.push_back(p);
      // for (const Particle & p : cand_photon) partons.push_back(p);
      // cluster
      std::vector<PseudoJet> pseudo_jets = sorted_by_pt(cs.inclusive_jets());
      // apply jet cuts and sort into jets and photons
      bool filled_electron = false;
      for (const PseudoJet & pseudo_jet : pseudo_jets) {
        bool has_photon = false;
        std::vector<Particle> constituent_photon;
        std::vector<PseudoJet> constituents =  pseudo_jet.constituents();
        for (const PseudoJet & constituent : constituents) {
          if (constituent.user_index() == PID::ELECTRON && !filled_electron) {
            filled_electron = true;
            _h_electronkT->fill(pseudo_jet.perp()); // highest-energy jet containing electron
            _h_electronkT_Zmass->fill(pseudo_jet.perp()); // highest-energy jet containing electron
          }
          for (const Particle & photon : photons) {
            if (photon.E() == constituent.E() && photon.px() == constituent.px() 
                && photon.py() == constituent.py() && photon.pz() == constituent.pz() ) {
              has_photon = true;
              constituent_photon.push_back(photon);
            }
          }
        }
        if (has_photon) {
            double E_photon = 0.;
            for (const Particle & photon : constituent_photon) {
              E_photon += photon.E();
            }
            if (E_photon/pseudo_jet.E() > cut_E_thresh) {
              photon_jets.push_back(pseudo_jet);
              // continue;
            }
        }
        jets.push_back(pseudo_jet);
      }
      // if (photon_jets.size() > 0) {
      //   _h_third_jet_kT->fill(log10(fastjet::sorted_by_pt(photon_jets)[0].perp()));
      // }
      for (Jet &photonj : photon_jets) {
        _h_photon_jets_kT->fill(log10(photonj.pT()));
      }

      // for (const PseudoJet& jetcand : fastjet::sorted_by_pt(cs.inclusive_jets())) {
      //   jets.push_back(jetcand);
      //   for (PseudoJet con : (jetcand.constituents())) {
      //     if (con.user_index() == PID::ELECTRON) {
      //       _h_electronkT->fill(jets.back().pT()); // highest-energy jet containing electron
      //       break;
      //     }
      //   }
      // }

      if (cs.exclusive_dmerge(2) > 0) {
        _h_23->fill(log10(cs.exclusive_dmerge(2)));
      }
      if (jets.size() > 0)
        _h_first_jet_kT->fill(log10(jets[0].pT()/GeV));
      if (jets.size() > 1)
        _h_second_jet_kT->fill(log10(jets[1].pT()/GeV));
      if (jets.size() > 2)
        _h_third_jet_kT->fill(log10(jets[2].pT()/GeV));
      
      if (photons.size() > 0) _h_photonkT->fill(log10(photons[0].momentum().pT()/GeV));
      else _h_photonkT->fill(-4.);

      _h_multiplicity->fill(photons_ptcut.size());
      _h_multiplicity_1GeV->fill(photons_pthighcut.size());

      // inv mass plot
      IdentifiedFinalState idelectrons = apply<IdentifiedFinalState>(event, "ELECTRONS");
      Particles all_electrons = idelectrons.particles(Rivet::cmpMomByE,Cuts::open());
      for (size_t i=1; i<all_electrons.size(); ++i) {
        if (all_electrons[i].pid() == -all_electrons[0].pid()) {
          FourMomentum dielectron = all_electrons[0].momentum() + all_electrons[i].momentum();
          if (dielectron.mass() <= 0) {
            std::cout << "Invariant mass = " << dielectron.mass() << std::endl;
            std::cout << "p1 = " << all_electrons[0].momentum() << ", p2 = " << all_electrons[i].momentum() << std::endl;
          }
          else {
            _h_dielectron_m_inv->fill(log10(dielectron.mass()/GeV));
          }
          break;
        }
      }
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_23, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_multiplicity_1GeV, crossSection()/sumOfWeights());
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_first_jet_kT, crossSection()/sumOfWeights());
      scale(_h_second_jet_kT, crossSection()/sumOfWeights());
      scale(_h_third_jet_kT, crossSection()/sumOfWeights());
      scale(_h_photon_jets_kT, crossSection()/sumOfWeights());
      scale(_h_electronkT, crossSection()/sumOfWeights());
      scale(_h_electronkT_Zmass, crossSection()/sumOfWeights());
      scale(_h_dielectron_m_inv, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_23;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_multiplicity_1GeV;
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_first_jet_kT;
    Histo1DPtr _h_second_jet_kT;
    Histo1DPtr _h_third_jet_kT;
    Histo1DPtr _h_photon_jets_kT;
    Histo1DPtr _h_electronkT;
    Histo1DPtr _h_electronkT_Zmass;
    Histo1DPtr _h_dielectron_m_inv;
    ///@}

    bool m_qcd;

  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FF_500);





////////////////////////////// begin initial-initial analysis //////////////////////////////

class MCATNLO_JETRATES_II_500 : public Analysis {
  public:

    /// Constructor
    // RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_II_500);
    MCATNLO_JETRATES_II_500(string name="MCATNLO_JETRATES_II_500") : Analysis(name)
    {
      eps = -6; // default
    }


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      // The final-state particles declared above are clustered using FastJet with
      // the anti-kT algorithm and a jet-radius parameter 0.4
      // muons and neutrinos are excluded from the clustering
      // FastJets jetfs(fs, FastJets::ANTIKT, 0.4, JetAlg::Muons::NONE, JetAlg::Invisibles::NONE);
      // declare(jetfs, "jets");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      FinalState neutrinos(Cuts::abspid == 14);
      declare(neutrinos,"neutrinos");

      // for s-channel W process
      // FinalState muons(Cuts::abspid == 13);
      // declare(muons,"muons");

      // Book histograms
      // specify custom binning
      book(_h_01, "0_1_jetrate", logspace(100, 1.e-4, 1.e5)); 
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_photonkT, "photon_kT", logspace(60, 1.e-2, 1.e3));
      book(_h_photon2kT, "2nd_photon_kT", logspace(60, 1.e-3, 5.e2));
      book(_h_dinukT, "dinu_kT", logspace(60, 1.e-2, 1.e3));
      book(_h_nukT, "nu_kT", logspace(60, 1.e-2, 1.e3));
      book(_h_mll, "dinu_mass", 100, 10., 550.);
      book(_h_totalXS, "totalXS", 7,-12,-5);

      // book(_h_test_eventweights, "weights", 10000,0,10000);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      _h_totalXS->fill(eps);
      
      // _h_test_eventweights->fill(enumber);
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt();
      Particles photons_ptcut = apply<FinalState>(event,"photons").particlesByPt(0.5);

      Particles neutrinos = apply<FinalState>(event,"neutrinos").particles();

      if (neutrinos.size() == 2) {
        FourMomentum mom_dinu = neutrinos[0].mom() + neutrinos[1].mom();
        double kT = mom_dinu.pT();
        if (kT > 0) _h_dinukT->fill(kT); // if no photon emission, kT_nunu=0
        else _h_dinukT->fill(1e-4);
        double mll = mom_dinu.mass();
        if (mll > 0) _h_mll->fill(mll);
        else std::cout<<"Invariant mass not positive\n";
      }
      for (size_t i=0; i<neutrinos.size(); ++i) {
        if (neutrinos[i].pid() == 14) {
          _h_nukT->fill(neutrinos[i].pT());
          break;
        }
      }

      Particles qed = apply<FinalState>(event,"qed").particles();

      std::vector<fastjet::PseudoJet> input;
      // fill input
      for (const Particle & p : qed) {
        input.push_back(p.pseudojet());
        input.back().set_user_index(p.pid());
      }
      fastjet::ClusterSequence cs(input, _jdef);
      Jets jets;
      for (const PseudoJet& jetcand : sorted_by_pt(cs.inclusive_jets())) {
        jets.push_back(jetcand);
      }

      // initial-initial emission
      if (cs.exclusive_dmerge(0) > 0) {
        _h_01->fill(cs.exclusive_dmerge(0));
      }
      
      if (photons.size() > 1) _h_photon2kT->fill(photons[1].momentum().pT()/GeV);
      else _h_photon2kT->fill(1e-4);
      if (photons.size() > 0) _h_photonkT->fill(photons[0].momentum().pT()/GeV);
      else _h_photonkT->fill(1e-4);

      _h_multiplicity->fill(photons_ptcut.size());
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_01, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_photon2kT, crossSection()/sumOfWeights());
      scale(_h_dinukT, crossSection()/sumOfWeights());
      scale(_h_nukT, crossSection()/sumOfWeights());
      scale(_h_mll, crossSection()/sumOfWeights());
      scale(_h_totalXS, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    int eps;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_01;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_photon2kT;
    Histo1DPtr _h_dinukT;
    Histo1DPtr _h_nukT;
    Histo1DPtr _h_mll;
    Histo1DPtr _h_totalXS;

    // Histo1DPtr _h_test_eventweights;
    ///@}


  };

  struct MCATNLO_JETRATES_II_500_12 : public MCATNLO_JETRATES_II_500 {
    MCATNLO_JETRATES_II_500_12() : MCATNLO_JETRATES_II_500("MCATNLO_JETRATES_II_500_12") {
      eps = -12;
    }
  };

  struct MCATNLO_JETRATES_II_500_11 : public MCATNLO_JETRATES_II_500 {
    MCATNLO_JETRATES_II_500_11() : MCATNLO_JETRATES_II_500("MCATNLO_JETRATES_II_500_11") {
      eps = -11;
    }
  };

  struct MCATNLO_JETRATES_II_500_10 : public MCATNLO_JETRATES_II_500 {
    MCATNLO_JETRATES_II_500_10() : MCATNLO_JETRATES_II_500("MCATNLO_JETRATES_II_500_10") {
      eps = -10;
    }
  };

  struct MCATNLO_JETRATES_II_500_9 : public MCATNLO_JETRATES_II_500 {
    MCATNLO_JETRATES_II_500_9() : MCATNLO_JETRATES_II_500("MCATNLO_JETRATES_II_500_9") {
      eps = -9;
    }
  };

  struct MCATNLO_JETRATES_II_500_8 : public MCATNLO_JETRATES_II_500 {
    MCATNLO_JETRATES_II_500_8() : MCATNLO_JETRATES_II_500("MCATNLO_JETRATES_II_500_8") {
      eps = -8;
    }
  };

  struct MCATNLO_JETRATES_II_500_7 : public MCATNLO_JETRATES_II_500 {
    MCATNLO_JETRATES_II_500_7() : MCATNLO_JETRATES_II_500("MCATNLO_JETRATES_II_500_7") {
      eps = -7;
    }
  };

  struct MCATNLO_JETRATES_II_500_6 : public MCATNLO_JETRATES_II_500 {
    MCATNLO_JETRATES_II_500_6() : MCATNLO_JETRATES_II_500("MCATNLO_JETRATES_II_500_6") {
      eps = -6;
    }
  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500_12);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500_11);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500_10);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500_9);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500_8);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500_7);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_500_6);

////////////////////////////////////////////////////////////////////////////////////////////////

// begin initial-final analysis 

class MCATNLO_JETRATES_FI_500 : public Analysis {
  public:

    /// Constructor
    // RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_FI_500);
    MCATNLO_JETRATES_FI_500(string name="MCATNLO_JETRATES_FI_500") : Analysis(name)
    {
      eps = -7; // default
    }


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      // The final-state particles declared above are clustered using FastJet with
      // the anti-kT algorithm and a jet-radius parameter 0.4
      // muons and neutrinos are excluded from the clustering
      // FastJets jetfs(fs, FastJets::ANTIKT, 0.4, JetAlg::Muons::NONE, JetAlg::Invisibles::NONE);
      // declare(jetfs, "jets");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      FinalState neutrinos(Cuts::abspid == 14);
      declare(neutrinos,"neutrinos");

      // for s-channel W process
      FinalState muons(Cuts::abspid == 13);
      declare(muons,"muons");

      // Book histograms
      // specify custom binning
      book(_h_photonkT, "photon_kT", 100, -3., 3.);
      book(_h_totalXS, "totalXS", 7,-12,-5);
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_mmunu, "munu_dilepton_mass", 100, 1., 3.);
      book(_h_mmunu_zoomed, "munu_dilepton_mass_zoomed", logspace(20, 1e-9, 1.e-3));
      // book(_h_test_eventweights, "weights", 10000,0,10000);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      _h_totalXS->fill(eps);
      
      // _h_test_eventweights->fill(enumber);
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt(1e-3);
      Particles photons_all = apply<FinalState>(event,"photons").particlesByPt();

      Particles neutrinos = apply<FinalState>(event,"neutrinos").particles();

      // for s-channel W process 
      Particles muons = apply<FinalState>(event,"muons").particles();
      if (muons.size()==1 && neutrinos.size()==1) {
        FourMomentum dilepton = muons[0].mom()+neutrinos[0].mom();
        double mll = dilepton.mass();
        if (mll > 0) {
          _h_mmunu->fill(log10(mll));
          if (1.-pow(mll/500,2) <= 0) {
            // std::cout<<"1-mll^2/500^2 = "<<1.-pow(mll/500,2)<<"\n";
            _h_mmunu_zoomed->fill(-1.);
          }
          else {
            _h_mmunu_zoomed->fill(1.-pow(mll/500,2));
          }
        }
      }

      if (photons_all.size() > 0) _h_photonkT->fill(log10(photons_all[0].pT()/GeV));
      else _h_photonkT->fill(-4.);

      _h_multiplicity->fill(photons.size());

      for (size_t i=0; i<photons.size(); ++i) _h_photonkT->fill(log10(photons[i].pT()/GeV));
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_totalXS, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_mmunu, crossSection()/sumOfWeights());
      scale(_h_mmunu_zoomed, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    int eps;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_totalXS;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_mmunu;
    Histo1DPtr _h_mmunu_zoomed;
    // Histo1DPtr _h_test_eventweights;
    ///@}


  };

  struct MCATNLO_JETRATES_FI_500_12 : public MCATNLO_JETRATES_FI_500 {
    MCATNLO_JETRATES_FI_500_12() : MCATNLO_JETRATES_FI_500("MCATNLO_JETRATES_FI_500_12") {
      eps = -12;
    }
  };

  struct MCATNLO_JETRATES_FI_500_11 : public MCATNLO_JETRATES_FI_500 {
    MCATNLO_JETRATES_FI_500_11() : MCATNLO_JETRATES_FI_500("MCATNLO_JETRATES_FI_500_11") {
      eps = -11;
    }
  };

  struct MCATNLO_JETRATES_FI_500_10 : public MCATNLO_JETRATES_FI_500 {
    MCATNLO_JETRATES_FI_500_10() : MCATNLO_JETRATES_FI_500("MCATNLO_JETRATES_FI_500_10") {
      eps = -10;
    }
  };

  struct MCATNLO_JETRATES_FI_500_9 : public MCATNLO_JETRATES_FI_500 {
    MCATNLO_JETRATES_FI_500_9() : MCATNLO_JETRATES_FI_500("MCATNLO_JETRATES_FI_500_9") {
      eps = -9;
    }
  };

  struct MCATNLO_JETRATES_FI_500_8 : public MCATNLO_JETRATES_FI_500 {
    MCATNLO_JETRATES_FI_500_8() : MCATNLO_JETRATES_FI_500("MCATNLO_JETRATES_FI_500_8") {
      eps = -8;
    }
  };

  struct MCATNLO_JETRATES_FI_500_7 : public MCATNLO_JETRATES_FI_500 {
    MCATNLO_JETRATES_FI_500_7() : MCATNLO_JETRATES_FI_500("MCATNLO_JETRATES_FI_500_7") {
      eps = -7;
    }
  };

  struct MCATNLO_JETRATES_FI_500_6 : public MCATNLO_JETRATES_FI_500 {
    MCATNLO_JETRATES_FI_500_6() : MCATNLO_JETRATES_FI_500("MCATNLO_JETRATES_FI_500_6") {
      eps = -6;
    }
  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500_12);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500_11);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500_10);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500_9);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500_8);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500_7);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_500_6);

}
